Charged test-particle scattering and effective one-body metrics with spin

Using recently developed techniques, we consider weak-field test-particle scattering angle calculations in two distinct settings: Charged test-particles in spacetimes of charged sources and Effective One-Body theory with spin. We present scattering angle calculations up to $\mathcal O(G^4)$ of charged particles in the Kerr-Newman metric, including electromagnetic interactions up to second order in charge. Coulomb scattering is also discussed, and the well-known Darwin scattering formula is rederived by resummation. An Effective One-Body metric for a Kerr-Schwarzschild binary is constructed in a post-Minkowskian framework up to $\mathcal O(G^2)$ and first order in spin. Facilitated by explicit scattering calculations, our approach is equivalent with existing literature through gauge-like transformations. Finally, we investigate if the Newman Janis Algorithm applied to an Effective One-Body metric of non-spinning binaries represents a binary system with spin.

==> anc/angles.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Probe scattering angle in Kerr-Newman spacetime*)


(* ::Text:: *)
(*This document compiles the Post Minkowskian scattering angle up to 4PM of a test-particle orbiting a Kerr-Newman black hole, including test-particle charge. Angles are the raw output of the code, with no manual refactoring.*)


(* ::Section:: *)
(*Notation*)


(* ::Text:: *)
(*G  :=  Newtons gravitational constant*)
(*M  :=  mass of Kerr black hole*)
(*m  := mass of probe*)
(*\[Epsilon] := charge of probe*)
(*b  :=  impact parameter*)
(*v  :=  velocity of probe at infinite separation, relative to Kerr black hole*)
(*\[Gamma]  =  1/(\[Sqrt]1-v^2)  :=  Lorentz contraction factor at infinite separation*)
(*\[Kappa] := Coulomb constant (set equal to 1 in paper)*)
(*a  :=  spin-parameter of black hole*)
(*q := charge of Kerr-Newman black hole*)
(*\[Chi]Cn := Coulomb scattering angle at n'th order in charge \[Epsilon]*)
(*\[Chi]n  :=   contribution to scattering angle without spin on probe at n'th order in Newton's gravitational constant, G*)
(*\[Chi][n,k]  :=  scattering angle of charged probe at n'th order in Newton's gravitational constant G and k'th order in charge \[Epsilon]*)


(* ::Section::Closed:: *)
(*Non - spinning probe scattering angle \[Chi]*)


\[Chi]1 = (-2*G*M*(b - 2*a*v + b*v^2))/((a^2 - b^2)*v^2) + 
     (G*Pi*q^2*(2*a^3*v + b^2*(b - Sqrt[-a^2 + b^2])*v^2 - 
        a^2*(b + 2*b*v^2 - Sqrt[-a^2 + b^2]*v^2)))/(2*a^2*(-a^2 + b^2)^(3/2)*
       v^2)
\[Chi]2 = (-2*G^2*M*q^2*(12*a*b^2*v*(1 + v^2) + 4*a^3*(v + v^3) - 
        3*a^2*b*(1 + 6*v^2 + v^4) - b^3*(1 + 6*v^2 + v^4)))/
      ((a^2 - b^2)^3*v^4) + 
     (G^2*M^2*Pi*(-4*a^5*v + b^4*(-b + Sqrt[-a^2 + b^2])*v^4 - 
        4*a^3*b^2*v*(2 + 3*v^2) + 2*a^2*b^2*v^2*(-(Sqrt[-a^2 + b^2]*v^2) + 
          b*(3 + 2*v^2)) + a^4*(Sqrt[-a^2 + b^2]*v^4 + 3*b*(1 + 4*v^2))))/
      (2*Sqrt[-a^2 + b^2]*(a^3 - a*b^2)^2*v^4) - 
     (3*G^2*Pi*q^4*(2*b^6*(b - Sqrt[-a^2 + b^2])*v^4 + 
        a^2*b^4*(-7*b + 6*Sqrt[-a^2 + b^2])*v^4 + 4*a^5*b^2*v*(4 + 3*v^2) + 
        4*a^7*(v + 2*v^3) + 2*a^4*b^2*(-3*Sqrt[-a^2 + b^2]*v^4 + 
          b*(-1 - 3*v^2 + 4*v^4)) - a^6*(-2*Sqrt[-a^2 + b^2]*v^4 + 
          b*(3 + 24*v^2 + 8*v^4))))/(16*a^4*(-a^2 + b^2)^(7/2)*v^4)
\[Chi]3 = (2*G^3*M*q^4*(20*a^3*b^2*v*(3 + 10*v^2 + 3*v^4) + 
        10*a*b^4*v*(3 + 10*v^2 + 3*v^4) + a^5*(6*v + 20*v^3 + 6*v^5) - 
        5*a^4*b*(1 + 15*v^2 + 15*v^4 + v^6) - 10*a^2*b^3*
         (1 + 15*v^2 + 15*v^4 + v^6) - b^5*(1 + 15*v^2 + 15*v^4 + v^6)))/
      ((a^2 - b^2)^5*v^6) + (2*G^3*M^3*(2*a^5*v*(-9 - 10*v^2 + 3*v^4) - 
        18*a*b^4*v*(1 + 10*v^2 + 5*v^4) - 4*a^3*b^2*v*(27 + 70*v^2 + 
          15*v^4) + 3*a^4*b*(5 + 45*v^2 + 15*v^4 - v^6) + 
        b^5*(-1 + 15*v^2 + 45*v^4 + 5*v^6) + 2*a^2*b^3*
         (5 + 105*v^2 + 135*v^4 + 11*v^6)))/(3*(a^2 - b^2)^4*v^6) - 
     (3*G^3*M^2*Pi*q^2*(2*a^10*v^6 + a^2*b^7*(10*b - 9*Sqrt[-a^2 + b^2])*
         v^6 + 2*b^9*(-b + Sqrt[-a^2 + b^2])*v^6 + 2*a^9*Sqrt[-a^2 + b^2]*v*
         (9 + 20*v^2) + 12*a^7*b^2*Sqrt[-a^2 + b^2]*v*(12 + 35*v^2 + 
          10*v^4) + 6*a^5*b^4*Sqrt[-a^2 + b^2]*v*(8 + 40*v^2 + 15*v^4) - 
        a^4*b^5*v^2*(30*Sqrt[-a^2 + b^2] + 45*Sqrt[-a^2 + b^2]*v^2 - 
          4*(-5*b + 3*Sqrt[-a^2 + b^2])*v^4) - 
        5*a^8*b*(3*Sqrt[-a^2 + b^2] + 36*Sqrt[-a^2 + b^2]*v^2 + 
          24*Sqrt[-a^2 + b^2]*v^4 + 2*b*v^6) - 5*a^6*b^3*
         (4*Sqrt[-a^2 + b^2] + 63*Sqrt[-a^2 + b^2]*v^2 + 72*Sqrt[-a^2 + b^2]*
           v^4 + (-4*b + 8*Sqrt[-a^2 + b^2])*v^6)))/(8*a^4*(a^2 - b^2)^5*
       v^6) + (5*G^3*Pi*q^6*(-8*a^12*v^6 + 4*a^2*b^9*
         (12*b - 11*Sqrt[-a^2 + b^2])*v^6 + 8*b^11*(-b + Sqrt[-a^2 + b^2])*
         v^6 + 3*a^4*b^7*(-40*b + 33*Sqrt[-a^2 + b^2])*v^6 + 
        18*a^7*b^4*Sqrt[-a^2 + b^2]*v*(8 + 20*v^2 + 5*v^4) + 
        2*a^11*Sqrt[-a^2 + b^2]*v*(9 + 40*v^2 + 24*v^4) + 
        4*a^9*b^2*Sqrt[-a^2 + b^2]*v*(54 + 205*v^2 + 60*v^4) - 
        5*a^8*b^3*(8*Sqrt[-a^2 + b^2] + 123*Sqrt[-a^2 + b^2]*v^2 + 
          108*Sqrt[-a^2 + b^2]*v^4 - 8*(-3*b + Sqrt[-a^2 + b^2])*v^6) - 
        3*a^10*b*(5*Sqrt[-a^2 + b^2] + 90*Sqrt[-a^2 + b^2]*v^2 + 
          120*Sqrt[-a^2 + b^2]*v^4 + 16*(-b + Sqrt[-a^2 + b^2])*v^6) - 
        a^6*b^5*(8*Sqrt[-a^2 + b^2] + 60*Sqrt[-a^2 + b^2]*v^2 + 
          45*Sqrt[-a^2 + b^2]*v^4 + 2*(-80*b + 59*Sqrt[-a^2 + b^2])*v^6)))/
      (128*a^6*(a^2 - b^2)^6*v^6)
\[Chi]4 = ((-2*I)*Sqrt[-a^2 + b^2]*G^4*M*q^6*
       (168*a^5*b^2*v*(1 + 7*v^2 + 7*v^4 + v^6) + 280*a^3*b^4*v*
         (1 + 7*v^2 + 7*v^4 + v^6) + 56*a*b^6*v*(1 + 7*v^2 + 7*v^4 + v^6) + 
        8*a^7*(v + 7*v^3 + 7*v^5 + v^7) - 7*a^6*b*(1 + 28*v^2 + 70*v^4 + 
          28*v^6 + v^8) - 35*a^4*b^3*(1 + 28*v^2 + 70*v^4 + 28*v^6 + v^8) - 
        21*a^2*b^5*(1 + 28*v^2 + 70*v^4 + 28*v^6 + v^8) - 
        b^7*(1 + 28*v^2 + 70*v^4 + 28*v^6 + v^8)))/((a^2 - b^2)^(15/2)*v^8) - 
     (((4*I)/3)*Sqrt[-a^2 + b^2]*G^4*M^3*q^2*
       (8*a^7*v*(-5 - 21*v^2 - 7*v^4 + v^6) - 40*a*b^6*v*
         (1 + 21*v^2 + 35*v^4 + 7*v^6) - 24*a^5*b^2*v*(25 + 133*v^2 + 
          91*v^4 + 7*v^6) - 40*a^3*b^4*v*(15 + 119*v^2 + 133*v^4 + 21*v^6) + 
        5*a^6*b*(7 + 140*v^2 + 210*v^4 + 28*v^6 - v^8) + 
        b^7*(-1 + 28*v^2 + 210*v^4 + 140*v^6 + 7*v^8) + 
        5*a^4*b^3*(21 + 532*v^2 + 1190*v^4 + 420*v^6 + 13*v^8) + 
        3*a^2*b^5*(7 + 364*v^2 + 1330*v^4 + 700*v^6 + 31*v^8)))/
      ((a^2 - b^2)^(13/2)*v^8) + (((3*I)/16)*G^4*M^4*Pi*
       (2*b^10*(b - Sqrt[-a^2 + b^2])*v^8 + 
        a^2*b^8*(-11*b + 10*Sqrt[-a^2 + b^2])*v^8 + 8*a^11*v*(5 + 14*v^2) + 
        56*a^5*b^6*v^3*(8 + 20*v^2 + 5*v^4) + 8*a^9*b^2*v*
         (60 + 273*v^2 + 140*v^4) + 8*a^7*b^4*v*(40 + 392*v^2 + 455*v^4 + 
          70*v^6) + 4*a^4*b^6*v^4*(-5*Sqrt[-a^2 + b^2]*v^4 + 
          b*(-35 - 35*v^2 + 4*v^4)) - a^10*(-2*Sqrt[-a^2 + b^2]*v^8 + 
          35*b*(1 + 16*v^2 + 16*v^4)) - 2*a^6*b^4*v^2*
         (-10*Sqrt[-a^2 + b^2]*v^6 + 7*b*(40 + 195*v^2 + 120*v^4 + 8*v^6)) - 
        10*a^8*b^2*(Sqrt[-a^2 + b^2]*v^8 + 7*b*(1 + 26*v^2 + 56*v^4 + 
            16*v^6))))/(a^4*(a^2 - b^2)^(11/2)*v^8) - 
     (((15*I)/128)*G^4*M^2*Pi*q^4*(a^4*b^8*(143*b - 120*Sqrt[-a^2 + b^2])*
         v^8 + 8*b^12*(b - Sqrt[-a^2 + b^2])*v^8 + 
        4*a^2*b^10*(-13*b + 12*Sqrt[-a^2 + b^2])*v^8 + 
        8*a^13*v*(15 + 84*v^2 + 56*v^4) + 24*a^7*b^6*v*(16 + 168*v^2 + 
          210*v^4 + 35*v^6) + 8*a^11*b^2*v*(270 + 1659*v^2 + 1400*v^4 + 
          168*v^6) + 8*a^9*b^4*v*(360 + 2604*v^2 + 2765*v^4 + 420*v^6) - 
        4*a^6*b^6*v^2*(-40*Sqrt[-a^2 + b^2]*v^6 + 
          b*(56 + 210*v^2 + 105*v^4 + 58*v^6)) - 
        a^12*(8*Sqrt[-a^2 + b^2]*v^8 + 21*b*(5 + 120*v^2 + 240*v^4 + 
            64*v^6)) - 2*a^8*b^4*(60*Sqrt[-a^2 + b^2]*v^8 + 
          7*b*(12 + 400*v^2 + 1185*v^4 + 540*v^6 + 8*v^8)) - 
        4*a^10*b^2*(-12*Sqrt[-a^2 + b^2]*v^8 + 7*b*(15 + 395*v^2 + 930*v^4 + 
            360*v^6 + 16*v^8))))/(a^6*(a^2 - b^2)^(13/2)*v^8) + 
     (((35*I)/2048)*G^4*Pi*q^8*(16*b^14*(b - Sqrt[-a^2 + b^2])*v^8 + 
        8*a^2*b^12*(-15*b + 14*Sqrt[-a^2 + b^2])*v^8 - 
        6*a^4*b^10*(-65*b + 56*Sqrt[-a^2 + b^2])*v^8 + 
        5*a^6*b^8*(-143*b + 112*Sqrt[-a^2 + b^2])*v^8 + 
        120*a^11*b^4*v*(16 + 112*v^2 + 105*v^4 + 14*v^6) + 
        8*a^15*v*(5 + 42*v^2 + 56*v^4 + 16*v^6) + 8*a^9*b^6*v*
         (64 + 336*v^2 + 280*v^4 + 35*v^6) + 24*a^13*b^2*v*
         (40 + 315*v^2 + 364*v^4 + 56*v^6) - 14*a^12*b^2*
         (8*Sqrt[-a^2 + b^2]*v^8 + 15*b*(1 + 30*v^2 + 80*v^4 + 32*v^6)) - 
        42*a^10*b^4*(-8*Sqrt[-a^2 + b^2]*v^8 + b*(4 + 104*v^2 + 225*v^4 + 
            80*v^6 + 16*v^8)) - a^14*(-16*Sqrt[-a^2 + b^2]*v^8 + 
          b*(35 + 1120*v^2 + 3360*v^4 + 1792*v^6 + 128*v^8)) + 
        4*a^8*b^6*(-140*Sqrt[-a^2 + b^2]*v^8 + b*(-4 - 56*v^2 - 105*v^4 - 
            35*v^6 + 200*v^8))))/(a^8*(a^2 - b^2)^(15/2)*v^8)


(* ::Section::Closed:: *)
(*Charged probe scattering angle \[Chi][n,k]*)


(* ::Subsection::Closed:: *)
(*Coulomb scattering \[Chi]Cn*)


\[Chi]1C = (-2*q*Sqrt[1 - v^2]*\[Epsilon]*\[Kappa])/(b*m*v^2)
\[Chi]2C = -1/2*(Pi*q^2*(-1 + v^2)*\[Epsilon]^2*\[Kappa]^2)/(b^2*m^2*v^2)
\[Chi]3C = (-2*q^3*(1 - v^2)^(3/2)*(-1 + 3*v^2)*\[Epsilon]^3*\[Kappa]^3)/
     (3*b^3*m^3*v^6)
\[Chi]4C = (3*Pi*q^4*(1 - 2*v^2 + v^4)*\[Epsilon]^4*\[Kappa]^4)/
     (8*b^4*m^4*v^4)
\[Chi]5C = (-2*q^5*(1 - v^2)^(5/2)*(3 - 10*v^2 + 15*v^4)*\[Epsilon]^5*
      \[Kappa]^5)/(15*b^5*m^5*v^10)


(* ::Subsection::Closed:: *)
(*\[Chi][0,n]*)


\[Chi][0,1] = (-2*q*(-b + a*v)*Sqrt[1 - v^2]*\[Epsilon]*\[Kappa])/
     ((a - b)*(a + b)*m*v^2)
\[Chi][0,2] = -1/2*(Pi*q^2*(-3*a^2*b + 2*a*(a^2 + 2*b^2)*v + b*(a^2 - b^2)*v^2 - 
        2*(a^3 + 2*a*b^2)*v^3 + (2*a^2*b + b^3)*v^4)*\[Epsilon]^2*\[Kappa]^2)/
      ((-a^2 + b^2)^(5/2)*m^2*v^4)
\[Chi][0,3] = (q^3*(1 - v^2)^(3/2)*\[Epsilon]^3*\[Kappa]^3*
      (-30*a^4*b^4 - 20*a^2*b^6 + 2*b^8 + 18*a*b^3*(a^4 + 6*a^2*b^2 + b^4)*
        v - 6*(9*a^4*b^4 + 14*a^2*b^6 + b^8)*v^2 + 
       v^3*(2*a*b^3*(a^4 + 14*a^2*b^2 + 9*b^4) + 3*(a^2 - b^2)^4*
          ArcCosh[b/Sqrt[-a^2 + b^2]] - 3*(a^2 - b^2)^4*ArcTanh[a/b])))/
     (3*(a - b)^4*b^3*(a + b)^4*m^3*v^6)


(* ::Subsection::Closed:: *)
(*\[Chi][1,n]*)


\[Chi][1,1] = -((G*q*(3*b*v^2*(-2*a^4*M*Pi*Sqrt[1 - v^2] + 
          b^4*M*Pi*Sqrt[1 - v^2] - 2*b^2*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
          a^2*(b^2*M*Pi*Sqrt[1 - v^2] - 6*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)])) + 3*a*v*(a^4*M*Pi*Sqrt[1 - v^2] - 
          2*b^4*M*Pi*Sqrt[1 - v^2] + 6*b^2*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
          a^2*(b^2*M*Pi*Sqrt[1 - v^2] + 2*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)])) + a*v^3*(-3*b^4*M*Pi*Sqrt[1 - v^2] + 
          6*b^2*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
          a^2*(3*b^2*M*Pi*Sqrt[1 - v^2] + 2*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)])) - b*(3*a^4*M*Pi*Sqrt[1 - v^2] + 
          2*b^2*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
          a^2*(-3*b^2*M*Pi*Sqrt[1 - v^2] + 6*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)])))*\[Epsilon]*\[Kappa])/((-a^2 + b^2)^(7/2)*m*v^4))
\[Chi][1,2] = 
    -1/8*(G*q^2*(-(b*(240*a^6*M + 16*b^6*M + a^4*(-80*b^2*M + 
             45*Sqrt[-a^2 + b^2]*Pi*q^2) + a^2*(-176*b^4*M + 
             60*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))) + 
        12*a*(16*a^6*M - 16*b^6*M + 8*b^4*Sqrt[-a^2 + b^2]*Pi*q^2 + 
          a^4*(80*b^2*M + 3*Sqrt[-a^2 + b^2]*Pi*q^2) + 
          a^2*(-80*b^4*M + 24*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))*v - 
        b*(624*a^6*M - 112*b^6*M + 36*b^4*Sqrt[-a^2 + b^2]*Pi*q^2 + 
          a^4*(560*b^2*M + 171*Sqrt[-a^2 + b^2]*Pi*q^2) + 
          a^2*(-1072*b^4*M + 318*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))*v^2 - 
        4*a*(a^2 - b^2)*(32*a^4*M - 96*b^4*M + 12*b^2*Sqrt[-a^2 + b^2]*Pi*
           q^2 + a^2*(64*b^2*M + 3*Sqrt[-a^2 + b^2]*Pi*q^2))*v^3 + 
        3*b*(272*a^6*M - 16*b^6*M + 9*b^4*Sqrt[-a^2 + b^2]*Pi*q^2 + 
          16*a^4*(5*b^2*M + 4*Sqrt[-a^2 + b^2]*Pi*q^2) - 
          6*a^2*(56*b^4*M - 17*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))*v^4 - 
        4*(16*a^7*M + 36*a*b^4*(-4*b^2*M + Sqrt[-a^2 + b^2]*Pi*q^2) + 
          a^5*(208*b^2*M + 6*Sqrt[-a^2 + b^2]*Pi*q^2) + 
          a^3*(-80*b^4*M + 63*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))*v^5 + 
        3*b*(16*a^6*M - 16*b^6*M + 3*b^4*Sqrt[-a^2 + b^2]*Pi*q^2 + 
          8*a^4*(10*b^2*M + Sqrt[-a^2 + b^2]*Pi*q^2) + 
          a^2*(-80*b^4*M + 24*b^2*Sqrt[-a^2 + b^2]*Pi*q^2))*v^6)*\[Epsilon]^2*
       \[Kappa]^2)/((a^2 - b^2)^5*m^2*v^6)
\[Chi][1,3] = (G*q^3*(1 - v^2)^(3/2)*(336*a^2*b^5*q^2 - 16*b^7*q^2 - 
       35*a^6*b*(9*Sqrt[-a^2 + b^2]*M*Pi - 16*q^2) - 
       210*a^4*b^3*(3*Sqrt[-a^2 + b^2]*M*Pi - 8*q^2) + 
       25*(-16*a*b^6*q^2 + 12*a^5*b^2*(9*Sqrt[-a^2 + b^2]*M*Pi - 20*q^2) + 
         a^7*(9*Sqrt[-a^2 + b^2]*M*Pi - 16*q^2) + 24*a^3*b^4*
          (3*Sqrt[-a^2 + b^2]*M*Pi - 10*q^2))*v - 
       10*(-16*b^7*q^2 + 5*a^4*b^3*(117*Sqrt[-a^2 + b^2]*M*Pi - 304*q^2) + 
         12*a^2*b^5*(15*Sqrt[-a^2 + b^2]*M*Pi - 52*q^2) + 
         20*a^6*b*(9*Sqrt[-a^2 + b^2]*M*Pi - 20*q^2))*v^2 + 
       10*(3*a^5*b^2*(117*Sqrt[-a^2 + b^2]*M*Pi - 304*q^2) + 
         8*a^3*b^4*(63*Sqrt[-a^2 + b^2]*M*Pi - 170*q^2) + 
         24*a*b^6*(3*Sqrt[-a^2 + b^2]*M*Pi - 10*q^2) + 
         6*a^7*(3*Sqrt[-a^2 + b^2]*M*Pi - 8*q^2))*v^3 - 
       5*(3*a^2*b^5*(117*Sqrt[-a^2 + b^2]*M*Pi - 304*q^2) + 
         8*a^4*b^3*(63*Sqrt[-a^2 + b^2]*M*Pi - 170*q^2) + 
         24*a^6*b*(3*Sqrt[-a^2 + b^2]*M*Pi - 10*q^2) + 
         6*b^7*(3*Sqrt[-a^2 + b^2]*M*Pi - 8*q^2))*v^4 + 
       (-16*a^7*q^2 + 5*a^3*b^4*(117*Sqrt[-a^2 + b^2]*M*Pi - 304*q^2) + 
         12*a^5*b^2*(15*Sqrt[-a^2 + b^2]*M*Pi - 52*q^2) + 
         20*a*b^6*(9*Sqrt[-a^2 + b^2]*M*Pi - 20*q^2))*v^5)*\[Epsilon]^3*
      \[Kappa]^3)/(12*(a^2 - b^2)^6*m^3*v^8)


(* ::Subsection::Closed:: *)
(*\[Chi][2,n]*)


\[Chi][2,1] = (G^2*q*(10*b*v^2*(72*a^6*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] - 
         8*b^6*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
         4*a^4*(9*M*Pi*q^2*Sqrt[1 - v^2] + 10*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] - 10*q^4*
            Sqrt[(-1 + v^2)/(a^2 - b^2)]) + b^4*(6*M*Pi*q^2*Sqrt[1 - v^2] - 
           8*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) + 
         a^2*(-104*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           b^2*(63*M*Pi*q^2*Sqrt[1 - v^2] - 80*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))) - 10*a*v^3*
        (8*a^6*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] - 72*b^6*M^2*
          Sqrt[(-1 + v^2)/(a^2 - b^2)] + 4*b^4*(9*M*Pi*q^2*Sqrt[1 - v^2] - 
           10*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) + 
         2*a^4*(3*M*Pi*q^2*Sqrt[1 - v^2] + 52*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] - 
           4*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) + 
         a^2*(-40*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           b^2*(63*M*Pi*q^2*Sqrt[1 - v^2] - 80*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))) + 
       v^5*(8*a^7*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
         8*a^5*(-11*b^2*M^2 + q^4)*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
         5*a*b^4*(-9*M*Pi*q^2*Sqrt[1 - v^2] + 24*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           8*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) - 
         20*a^3*(2*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           b^2*(3*M*Pi*q^2*Sqrt[1 - v^2] - 4*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))) + 
       b*(120*a^6*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 8*b^4*(b^2*M^2 - q^4)*
          Sqrt[(-1 + v^2)/(a^2 - b^2)] + 5*a^4*(9*M*Pi*q^2*Sqrt[1 - v^2] - 
           8*b^2*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] - 
           8*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) + 
         a^2*(-88*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           20*b^2*(3*M*Pi*q^2*Sqrt[1 - v^2] - 4*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))) + 5*b*v^4*
        (24*a^6*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] - 24*b^6*M^2*
          Sqrt[(-1 + v^2)/(a^2 - b^2)] + b^4*(9*M*Pi*q^2*Sqrt[1 - v^2] - 
           8*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) + 
         8*a^4*(3*M*Pi*q^2*Sqrt[1 - v^2] + 15*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] - 
           5*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) - 
         8*a^2*(15*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           b^2*(-9*M*Pi*q^2*Sqrt[1 - v^2] + 10*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))) - 
       5*v*(24*a^7*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
         a^5*(9*M*Pi*q^2*Sqrt[1 - v^2] + 120*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] - 
           8*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) - 
         8*a*b^4*(-3*M*Pi*q^2*Sqrt[1 - v^2] + 3*b^2*M^2*
            Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           5*q^4*Sqrt[(-1 + v^2)/(a^2 - b^2)]) - 
         8*a^3*(15*b^4*M^2*Sqrt[(-1 + v^2)/(a^2 - b^2)] + 
           b^2*(-9*M*Pi*q^2*Sqrt[1 - v^2] + 10*q^4*Sqrt[(-1 + v^2)/
                (a^2 - b^2)]))))*\[Epsilon]*\[Kappa])/
     (4*(-a^2 + b^2)^(9/2)*m*v^6)
\[Chi][2,2] = -1/128*(G^2*q^2*\[Epsilon]^2*\[Kappa]^2*
       (a^3*b^7*(512*b^8*M*q^2 - 560*a^8*M*(9*Sqrt[-a^2 + b^2]*M*Pi - 
            32*q^2) - 8*a^2*(1408*b^6*M*q^2 - 315*b^4*Sqrt[-a^2 + b^2]*Pi*
             q^4) - 35*a^6*(-45*Sqrt[-a^2 + b^2]*Pi*q^4 + 
            16*b^2*M*(9*Sqrt[-a^2 + b^2]*M*Pi - 64*q^2)) + 
          84*a^4*(75*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 8*b^4*M*
             (15*Sqrt[-a^2 + b^2]*M*Pi - 64*q^2))) + 
        30*a^4*b^6*(16*a^8*M*(9*Sqrt[-a^2 + b^2]*M*Pi - 32*q^2) + 
          16*b^6*q^2*(32*b^2*M - 9*Sqrt[-a^2 + b^2]*Pi*q^2) - 
          18*a^4*b^2*Sqrt[-a^2 + b^2]*Pi*(32*b^2*M^2 + 45*q^4) + 
          a^6*(-45*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^2*M*
             (99*Sqrt[-a^2 + b^2]*M*Pi - 448*q^2)) - 
          8*a^2*(135*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^6*M*
             (9*Sqrt[-a^2 + b^2]*M*Pi - 56*q^2)))*v + 
        a^3*b^7*(-8192*b^8*M*q^2 + 1800*b^6*Sqrt[-a^2 + b^2]*Pi*q^4 - 
          80*a^8*M*(477*Sqrt[-a^2 + b^2]*M*Pi - 2176*q^2) + 
          16*a^2*(2655*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 + 
            4*b^6*M*(675*Sqrt[-a^2 + b^2]*M*Pi - 4384*q^2)) + 
          9*a^4*(9175*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^4*M*
             (605*Sqrt[-a^2 + b^2]*M*Pi - 2688*q^2)) + 
          a^6*(18675*Sqrt[-a^2 + b^2]*Pi*q^4 - 10240*b^2*M*
             (9*Sqrt[-a^2 + b^2]*M*Pi - 49*q^2)))*v^2 + 
        10*a^4*b^6*(48*a^8*M*(3*Sqrt[-a^2 + b^2]*M*Pi - 32*q^2) + 
          8*a^4*(-585*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 
            4*b^4*M*(207*Sqrt[-a^2 + b^2]*M*Pi - 896*q^2)) + 
          3*a^6*(-75*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^2*M*
             (123*Sqrt[-a^2 + b^2]*M*Pi - 704*q^2)) - 
          16*a^2*(495*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 + 
            8*b^6*M*(81*Sqrt[-a^2 + b^2]*M*Pi - 392*q^2)) - 
          576*(3*b^6*Sqrt[-a^2 + b^2]*Pi*q^4 + 4*b^8*M*
             (Sqrt[-a^2 + b^2]*M*Pi - 6*q^2)))*v^3 + 15*a^3*b^7*(a^2 - b^2)*
         (64*a^6*M*(27*Sqrt[-a^2 + b^2]*M*Pi - 80*q^2) + 
          2*a^4*(-135*Sqrt[-a^2 + b^2]*Pi*q^4 + 8*b^2*M*
             (81*Sqrt[-a^2 + b^2]*M*Pi - 320*q^2)) - 
          3*a^2*(205*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 48*b^4*M*
             (19*Sqrt[-a^2 + b^2]*M*Pi - 64*q^2)) - 
          4*b^4*(15*Sqrt[-a^2 + b^2]*Pi*q^4 + 8*b^2*M*
             (9*Sqrt[-a^2 + b^2]*M*Pi - 32*q^2)))*v^4 - 
        2*a*b*v^5*(a^3*b^5*(576*a^8*M*(5*Sqrt[-a^2 + b^2]*M*Pi - 24*q^2) - 
            5*a^2*(7605*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^6*M*(
                621*Sqrt[-a^2 + b^2]*M*Pi - 3136*q^2)) + 
            96*a^6*(-15*Sqrt[-a^2 + b^2]*Pi*q^4 + b^2*M*(465*Sqrt[-a^2 + b^2]*
                 M*Pi - 2272*q^2)) + a^4*(-26550*b^2*Sqrt[-a^2 + b^2]*Pi*q^
                4 + 112*b^4*M*(45*Sqrt[-a^2 + b^2]*M*Pi - 512*q^2)) - 
            30*(225*b^6*Sqrt[-a^2 + b^2]*Pi*q^4 + 32*b^8*M*(
                3*Sqrt[-a^2 + b^2]*M*Pi - 40*q^2))) + 3072*(a^2 - b^2)^7*
           (3*a^2 + b^2)*M*q^2*ArcCosh[b/Sqrt[-a^2 + b^2]] - 
          3072*(a^2 - b^2)^7*(3*a^2 + b^2)*M*q^2*ArcTanh[a/b]) + 
        6*a*b*v^7*(a^3*b^5*(512*a^8*M*q^2 + 1350*b^6*Sqrt[-a^2 + b^2]*Pi*
             q^4 + 320*b^8*M*(9*Sqrt[-a^2 + b^2]*M*Pi - 40*q^2) - 
            8*a^4*(-375*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 2*b^4*M*(
                405*Sqrt[-a^2 + b^2]*M*Pi - 1792*q^2)) + 
            5*a^2*(1185*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^6*M*(
                81*Sqrt[-a^2 + b^2]*M*Pi - 448*q^2)) - 
            8*a^6*(-15*Sqrt[-a^2 + b^2]*Pi*q^4 + 8*b^2*M*(45*Sqrt[-a^2 + b^2]*
                 M*Pi - 304*q^2))) + 1024*(a^2 - b^2)^7*(3*a^2 + b^2)*M*q^2*
           ArcCosh[b/Sqrt[-a^2 + b^2]] - 1024*(a^2 - b^2)^7*(3*a^2 + b^2)*M*
           q^2*ArcTanh[a/b]) + v^6*(5*a^3*b^7*(-495*b^6*Sqrt[-a^2 + b^2]*Pi*
             q^4 + 128*a^8*M*(27*Sqrt[-a^2 + b^2]*M*Pi - 176*q^2) + 
            16*b^8*M*(-45*Sqrt[-a^2 + b^2]*M*Pi + 256*q^2) + 
            a^2*(-9855*b^4*Sqrt[-a^2 + b^2]*Pi*q^4 - 64*b^6*M*(
                225*Sqrt[-a^2 + b^2]*M*Pi - 1184*q^2)) - 
            12*a^4*(1305*b^2*Sqrt[-a^2 + b^2]*Pi*q^4 + 4*b^4*M*(
                165*Sqrt[-a^2 + b^2]*M*Pi - 896*q^2)) + 
            8*a^6*(-387*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^2*M*(
                153*Sqrt[-a^2 + b^2]*M*Pi - 784*q^2))) + 384*(a^2 - b^2)^7*
           (75*a^4 + 18*a^2*b^2 + 11*b^4)*M*q^2*ArcCosh[b/Sqrt[-a^2 + b^2]] - 
          384*(a^2 - b^2)^7*(75*a^4 + 18*a^2*b^2 + 11*b^4)*M*q^2*
           ArcTanh[a/b]) + v^8*(-5*a^3*b^7*(512*a^8*M*q^2 + 
            45*b^6*Sqrt[-a^2 + b^2]*Pi*q^4 + 16*b^8*M*
             (9*Sqrt[-a^2 + b^2]*M*Pi - 32*q^2) - 72*a^4*b^2*Sqrt[-a^2 + b^2]*
             Pi*(8*b^2*M^2 - 15*q^4) + 2*a^2*(405*b^4*Sqrt[-a^2 + b^2]*Pi*q^
                4 + 8*b^6*M*(99*Sqrt[-a^2 + b^2]*M*Pi - 448*q^2)) - 
            16*a^6*(-9*Sqrt[-a^2 + b^2]*Pi*q^4 + 8*b^2*M*(9*Sqrt[-a^2 + b^2]*
                 M*Pi - 56*q^2))) - 384*(a^2 - b^2)^7*(75*a^4 + 18*a^2*b^2 + 
            11*b^4)*M*q^2*ArcCosh[b/Sqrt[-a^2 + b^2]] + 384*(a^2 - b^2)^7*
           (75*a^4 + 18*a^2*b^2 + 11*b^4)*M*q^2*ArcTanh[a/b])))/
      (a^3*b^6*(a^2 - b^2)^7*m^2*v^8)
\[Chi][2,3] = -1/96*(G^2*q^3*(21*b*v^8*(640*a^10*M^2*Sqrt[1 - v^2] - 
          6*a^4*b^4*(4480*b^2*M^2*Sqrt[1 - v^2] + 4928*q^4*Sqrt[1 - v^2] - 
            3975*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          3*a^2*b^6*(5760*b^2*M^2*Sqrt[1 - v^2] + 3328*q^4*Sqrt[1 - v^2] - 
            2925*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          20*b^8*(32*b^2*M^2*Sqrt[1 - v^2] + 16*q^4*Sqrt[1 - v^2] - 
            15*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          48*a^8*(360*b^2*M^2*Sqrt[1 - v^2] - 28*q^4*Sqrt[1 - v^2] + 
            15*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          24*a^6*b^2*(1120*b^2*M^2*Sqrt[1 - v^2] - 672*q^4*Sqrt[1 - v^2] + 
            475*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
        7*v*(4480*a^11*M^2*Sqrt[1 - v^2] + 64*a*b^8*(10*b^2*M^2 - 21*q^4)*
           Sqrt[1 - v^2] - 64*a^3*b^6*(290*b^2*M^2*Sqrt[1 - v^2] + 
            588*q^4*Sqrt[1 - v^2] - 315*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)]) - 560*a^5*b^4*(208*b^2*M^2*Sqrt[1 - v^2] + 
            168*q^4*Sqrt[1 - v^2] - 135*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)]) + 7*a^9*(12160*b^2*M^2*Sqrt[1 - v^2] - 
            192*q^4*Sqrt[1 - v^2] + 225*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)]) + 56*a^7*b^2*(800*b^2*M^2*Sqrt[1 - v^2] - 
            672*q^4*Sqrt[1 - v^2] + 675*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + 
                v^2)])) + v^9*(128*a^11*M^2*Sqrt[1 - v^2] - 
          64*a^9*(106*b^2*M^2 - 3*q^4)*Sqrt[1 - v^2] + 
          7*a^3*b^6*(14720*b^2*M^2*Sqrt[1 - v^2] + 9984*q^4*Sqrt[1 - v^2] - 
            8775*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          14*a*b^8*(1600*b^2*M^2*Sqrt[1 - v^2] + 672*q^4*Sqrt[1 - v^2] - 
            675*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          8*a^7*b^2*(10592*b^2*M^2*Sqrt[1 - v^2] - 1824*q^4*Sqrt[1 - v^2] + 
            945*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          28*a^5*b^4*(1216*b^2*M^2*Sqrt[1 - v^2] - 2784*q^4*Sqrt[1 - v^2] + 
            2025*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) - 
        3*b*v^2*(143360*a^10*M^2*Sqrt[1 - v^2] + 128*b^8*(8*b^2*M^2 - 11*q^4)*
           Sqrt[1 - v^2] - 4*a^4*b^4*(143872*b^2*M^2*Sqrt[1 - v^2] + 
            130368*q^4*Sqrt[1 - v^2] - 95445*M*Pi*q^2*
             Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 7*a^6*b^2*
           (28672*b^2*M^2*Sqrt[1 - v^2] + 66048*q^4*Sqrt[1 - v^2] - 
            57825*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          24*a^2*b^6*(2048*b^2*M^2*Sqrt[1 - v^2] + 4160*q^4*Sqrt[1 - v^2] - 
            2205*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          7*a^8*(97280*b^2*M^2*Sqrt[1 - v^2] - 8832*q^4*Sqrt[1 - v^2] + 
            8775*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
        v^7*(-8192*a^11*M^2*Sqrt[1 - v^2] + 7*a^5*b^4*
           (96256*b^2*M^2*Sqrt[1 - v^2] + 238848*q^4*Sqrt[1 - v^2] - 
            188325*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          7*a^3*b^6*(225280*b^2*M^2*Sqrt[1 - v^2] + 167424*q^4*
             Sqrt[1 - v^2] - 134325*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          14*a*b^8*(12800*b^2*M^2*Sqrt[1 - v^2] + 9408*q^4*Sqrt[1 - v^2] - 
            7425*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          8*a^9*(66688*b^2*M^2*Sqrt[1 - v^2] - 1488*q^4*Sqrt[1 - v^2] + 
            945*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          32*a^7*b^2*(59008*b^2*M^2*Sqrt[1 - v^2] - 14160*q^4*Sqrt[1 - v^2] + 
            10395*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
        7*v^3*(5120*a^11*M^2*Sqrt[1 - v^2] - 10*a^5*b^4*
           (28672*b^2*M^2*Sqrt[1 - v^2] + 34944*q^4*Sqrt[1 - v^2] - 
            28215*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          8*a^3*b^6*(30080*b^2*M^2*Sqrt[1 - v^2] + 25536*q^4*Sqrt[1 - v^2] - 
            18855*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          16*a*b^8*(640*b^2*M^2*Sqrt[1 - v^2] + 1176*q^4*Sqrt[1 - v^2] - 
            675*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^9*(174080*b^2*M^2*Sqrt[1 - v^2] - 3456*q^4*Sqrt[1 - v^2] + 
            2925*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^7*b^2*(358400*b^2*M^2*Sqrt[1 - v^2] - 112128*q^4*Sqrt[1 - v^2] + 
            93825*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
        7*b*v^4*(19200*a^10*M^2*Sqrt[1 - v^2] + 
          a^4*b^4*(215552*b^2*M^2*Sqrt[1 - v^2] + 182784*q^4*Sqrt[1 - v^2] - 
            157275*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          48*a^2*b^6*(2256*b^2*M^2*Sqrt[1 - v^2] + 1408*q^4*Sqrt[1 - v^2] - 
            1215*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          72*b^8*(32*b^2*M^2*Sqrt[1 - v^2] + 32*q^4*Sqrt[1 - v^2] - 
            25*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^8*(-90880*b^2*M^2*Sqrt[1 - v^2] + 5376*q^4*Sqrt[1 - v^2] + 
            1350*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^6*(-254464*b^4*M^2*Sqrt[1 - v^2] + b^2*(86016*q^4*Sqrt[1 - v^2] - 
              54225*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]))) - 
        21*v^5*(2816*a^11*M^2*Sqrt[1 - v^2] + 200*a*b^8*M*
           (32*b^2*M*Sqrt[1 - v^2] - 9*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          4*a^3*b^6*(1600*b^2*M^2*Sqrt[1 - v^2] + 5376*q^4*Sqrt[1 - v^2] - 
            2325*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          4*a^9*(15168*b^2*M^2*Sqrt[1 - v^2] - 256*q^4*Sqrt[1 - v^2] + 
            285*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^7*b^2*(40448*b^2*M^2*Sqrt[1 - v^2] - 27648*q^4*Sqrt[1 - v^2] + 
            27675*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^5*(-103936*b^6*M^2*Sqrt[1 - v^2] - 
            9*b^4*(7168*q^4*Sqrt[1 - v^2] - 5975*M*Pi*q^2*Sqrt[(a^2 - b^2)*
                 (-1 + v^2)]))) - 3*b*(13440*a^10*M^2*Sqrt[1 - v^2] + 
          128*a^2*b^6*(13*b^2*M^2 - 18*q^4)*Sqrt[1 - v^2] + 
          64*b^8*(-2*b^2*M^2 + q^4)*Sqrt[1 - v^2] - 336*a^6*b^2*
           (112*b^2*M^2*Sqrt[1 - v^2] + 80*q^4*Sqrt[1 - v^2] - 
            75*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          63*a^8*(640*b^2*M^2*Sqrt[1 - v^2] - 64*q^4*Sqrt[1 - v^2] + 
            75*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
          48*a^4*(368*b^6*M^2*Sqrt[1 - v^2] + 63*b^4*(8*q^4*Sqrt[1 - v^2] - 
              5*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]))) + 
        7*b*v^6*(46080*a^10*M^2*Sqrt[1 - v^2] + 60*b^8*q^2*
           (-32*q^2*Sqrt[1 - v^2] + 15*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          8*a^8*(43520*b^2*M^2*Sqrt[1 - v^2] - 3696*q^4*Sqrt[1 - v^2] + 
            3105*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          4*a^6*b^2*(17920*b^2*M^2*Sqrt[1 - v^2] - 61824*q^4*Sqrt[1 - v^2] + 
            51075*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
          a^2*(-76800*b^8*M^2*Sqrt[1 - v^2] + b^6*(-81408*q^4*Sqrt[1 - v^2] + 
              54675*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
          a^4*(-389120*b^6*M^2*Sqrt[1 - v^2] + 
            b^4*(-327936*q^4*Sqrt[1 - v^2] + 255825*M*Pi*q^2*Sqrt[
                (a^2 - b^2)*(-1 + v^2)]))))*\[Epsilon]^3*\[Kappa]^3)/
      ((a^2 - b^2)^8*m^3*v^10)


(* ::Subsection::Closed:: *)
(*\[Chi][3,n]*)


\[Chi][3,1] = (G^3*q*\[Epsilon]*\[Kappa]*
      (35*a^7*b^7*v^3*(96*a^8*M^2*(-8*q^2*Sqrt[1 - v^2] + 
           M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         8*b^6*(112*q^6*Sqrt[1 - v^2] - 135*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] - 48*b^2*M^2*
            (-10*q^2*Sqrt[1 - v^2] + M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
         4*a^6*(32*q^6*Sqrt[1 - v^2] - 45*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] + 12*b^2*M^2*
            (-288*q^2*Sqrt[1 - v^2] + 37*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) + a^4*(16*b^4*M^2*(-448*q^2*Sqrt[1 - v^2] + 
             51*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           3*b^2*(896*q^6*Sqrt[1 - v^2] - 1185*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) - 4*a^2*(64*b^6*M^2*(-70*q^2*Sqrt[1 - v^2] + 
             9*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
           5*b^4*(224*q^6*Sqrt[1 - v^2] - 279*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]))) - 7*a^6*b^8*v^6*
        (-1280*a^8*M^2*q^2*Sqrt[1 - v^2] - 80*b^8*M^2*
          (-16*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         b^6*(128*q^6*Sqrt[1 - v^2] - 225*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 16*a^6*(56*q^6*Sqrt[1 - v^2] - 
           45*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 40*b^2*M^2*
            (-28*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
         a^2*(-80*b^6*M^2*(-224*q^2*Sqrt[1 - v^2] + 33*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]) + 6*b^4*(448*q^6*Sqrt[1 - v^2] - 
             675*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
         40*a^4*(24*b^4*M^3*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
           b^2*(112*q^6*Sqrt[1 - v^2] - 135*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]))) + a^6*b^8*(128*b^6*q^2*(2*b^2*M^2 - q^4)*
          Sqrt[1 - v^2] - 560*a^8*M^2*(-16*q^2*Sqrt[1 - v^2] + 
           3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 8*a^2*b^4*q^2*
          (704*b^2*M^2*Sqrt[1 - v^2] + 336*q^4*Sqrt[1 - v^2] - 
           315*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 
         7*a^6*(128*q^6*Sqrt[1 - v^2] - 225*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] + 80*b^2*M^2*
            (-32*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)])) + 
         28*a^4*(24*b^4*M^2*(-32*q^2*Sqrt[1 - v^2] + 5*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]) - 5*b^2*(32*q^6*Sqrt[1 - v^2] - 
             45*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)]))) + 
       7*a^7*b^7*v*(80*a^8*M^2*(-16*q^2*Sqrt[1 - v^2] + 
           3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 16*b^6*q^2*
          (80*b^2*M^2*Sqrt[1 - v^2] + 56*q^4*Sqrt[1 - v^2] - 
           45*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         a^6*(128*q^6*Sqrt[1 - v^2] - 225*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] + 80*b^2*M^2*
            (-224*q^2*Sqrt[1 - v^2] + 33*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) + 6*a^4*(-160*b^4*M^3*Pi*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] + b^2*(448*q^6*Sqrt[1 - v^2] - 
             675*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)])) - 
         40*a^2*(16*b^6*M^2*(-28*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]) + b^4*(-112*q^6*Sqrt[1 - v^2] + 
             135*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)]))) - 
       21*a^6*b^8*v^2*(320*a^8*M^2*(-20*q^2*Sqrt[1 - v^2] + 
           3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         8*b^6*q^2*(32*b^2*M^2*Sqrt[1 - v^2] + 16*q^4*Sqrt[1 - v^2] - 
           15*M*Pi*q^2*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         2*a^6*(448*q^6*Sqrt[1 - v^2] - 675*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)] + 40*b^2*M^2*
            (-224*q^2*Sqrt[1 - v^2] + 27*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) + a^4*(-16*b^4*M^2*(-896*q^2*Sqrt[1 - v^2] + 
             135*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           5*b^2*(896*q^6*Sqrt[1 - v^2] - 1185*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) - 8*a^2*(8*b^6*M^2*(-152*q^2*Sqrt[1 - v^2] + 
             15*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           b^4*(-336*q^6*Sqrt[1 - v^2] + 375*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]))) + 21*a^7*b^7*v^5*
        (-256*a^8*M^2*q^2*Sqrt[1 - v^2] - 320*b^8*M^2*
          (-20*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         2*b^6*(448*q^6*Sqrt[1 - v^2] - 675*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 8*a^6*(16*q^6*Sqrt[1 - v^2] - 
           15*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
           8*b^2*M^2*(-152*q^2*Sqrt[1 - v^2] + 15*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) + 8*a^4*(2*b^4*M^2*(-896*q^2*Sqrt[1 - v^2] + 
             135*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           b^2*(336*q^6*Sqrt[1 - v^2] - 375*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) - 5*a^2*(16*b^6*M^2*(-224*q^2*Sqrt[1 - v^2] + 
             27*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           b^4*(-896*q^6*Sqrt[1 - v^2] + 1185*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]))) - 35*a^6*b^8*v^4*
        (384*a^8*M^2*(-10*q^2*Sqrt[1 - v^2] + 
           M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) - 96*b^8*M^2*
          (-8*q^2*Sqrt[1 - v^2] + M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
         4*b^6*(32*q^6*Sqrt[1 - v^2] - 45*M*Pi*q^4*
            Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 8*a^6*(112*q^6*Sqrt[1 - v^2] - 
           135*M*Pi*q^4*Sqrt[(a^2 - b^2)*(-1 + v^2)] + 
           32*b^2*M^2*(-70*q^2*Sqrt[1 - v^2] + 9*M*Pi*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) + a^4*(16*b^4*M^2*(448*q^2*Sqrt[1 - v^2] - 
             51*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           20*b^2*(224*q^6*Sqrt[1 - v^2] - 279*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)])) - 3*a^2*(16*b^6*M^2*(-288*q^2*Sqrt[1 - v^2] + 
             37*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           b^4*(-896*q^6*Sqrt[1 - v^2] + 1185*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]))) + 
       v^7*(a^7*b^7*(256*a^8*M^2*q^2*Sqrt[1 - v^2] + 128*a^6*q^2*
            (-44*b^2*M^2 + q^4)*Sqrt[1 - v^2] - 560*b^8*M^2*
            (-16*q^2*Sqrt[1 - v^2] + 3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
           7*b^6*(128*q^6*Sqrt[1 - v^2] - 225*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                (-1 + v^2)]) + 168*a^4*(4*b^4*M^2*(-32*q^2*Sqrt[1 - v^2] + 5*
                M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
             b^2*(16*q^6*Sqrt[1 - v^2] - 15*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                  (-1 + v^2)])) - 140*a^2*(4*b^6*M^2*(-32*q^2*Sqrt[1 - v^2] + 
               3*M*Pi*Sqrt[(a^2 - b^2)*(-1 + v^2)]) + 
             b^4*(-32*q^6*Sqrt[1 - v^2] + 45*M*Pi*q^4*Sqrt[(a^2 - b^2)*
                  (-1 + v^2)]))) + 32*(a^2 - b^2)^7*q^2*
          (60*a^8*M^2 - 5*b^6*q^4 - 3*a^4*b^2*(4*b^2*M^2 + q^4) - 
           3*a^2*b^4*(4*b^2*M^2 + q^4) - a^6*(36*b^2*M^2 + 5*q^4))*
          Sqrt[1 - v^2]*ArcCosh[b/Sqrt[-a^2 + b^2]] - 32*(a^2 - b^2)^7*q^2*
          (60*a^8*M^2 - 5*b^6*q^4 - 3*a^4*b^2*(4*b^2*M^2 + q^4) - 
           3*a^2*b^4*(4*b^2*M^2 + q^4) - a^6*(36*b^2*M^2 + 5*q^4))*
          Sqrt[1 - v^2]*ArcTanh[a/b])))/(64*a^6*b^7*(a^2 - b^2)^7*m*v^8)

